Performance of the most recent Microchannel-Plate PMTs for the PANDA DIRC detectors at FAIR

In the PANDA experiment at the FAIR facility at GSI two DIRC (Detection of Internally Reflected Cherenkov light) detectors will be used for $\pi$/K separation up to 4 GeV/c. Due to their location in a high magnetic field and other stringent requirements like high detection efficiency, low dark count rate, radiation hardness, long lifetime and good timing, MCP-PMTs (microchannel-plate photomultiplier) were the best choice of photon sensors for the DIRC detectors in the PANDA experiment. This paper will present the performance of some of the latest 2$\times$2 inch$^2$ MCP-PMTs from Photek and Photonis, including the first mass production tubes for the PANDA Barrel DIRC from Photonis. Performance parameters like the collection efficiency (CE), quantum efficiency (QE), and gain homogeneity were determined. The effect of magnetic fields on some properties like gain and charge cloud width was investigated as well. Apart from that the spatial distribution of many internal parameters like time resolution, dark count rate, afterpulse ratio, charge sharing crosstalk and recoil electrons were measured simultaneously with a multihit capable DAQ system. The latest generation of Photonis MCP-PMTs shows an unexpected "escalation" effect where the MCP-PMT itself produces photons.

==> bilder/emb.sh <==
./PDFEmbed.asc lifetime.pdf lifetime_emb.pdf
./PDFEmbed.asc QE_A3_0C.pdf QE_A3_0C_emb.pdf
./PDFEmbed.asc QE_A3_1.4C.pdf QE_A3_1.4C_emb.pdf
./PDFEmbed.asc qe2222.pdf qe2222_emb.pdf
./PDFEmbed.asc gain2223.pdf gain2223_emb.pdf
./PDFEmbed.asc bfield_A12.pdf bfield_A12_emb.pdf
./PDFEmbed.asc bfield_2192.pdf bfield_2192_emb.pdf
./PDFEmbed.asc bfield_943.pdf bfield_943_emb.pdf
./PDFEmbed.asc bfield_20mT.pdf bfield_20mT_emb.pdf
./PDFEmbed.asc bfield_1000mT.pdf bfield_1000mT_emb.pdf
./PDFEmbed.asc tr1_2193.pdf tr1_2193_emb.pdf
./PDFEmbed.asc tr4_2193.pdf tr4_2193_emb.pdf
./PDFEmbed.asc plot_ratestab.pdf plot_ratestab_emb.pdf


==> bilder/files/plot.cpp <==
#include "TStyle.h"
#include "TPad.h"
#include "TString.h"
#include "TFile.h"
#include "TCanvas.h"
#include <iostream>
// #include "dirent.h"
#include "TH1.h"
#include "TGraph.h"
#include "TH2F.h"
#include "TH2D.h"
#include "TTree.h"
#include "TLine.h"
#include <TMath.h>
#include <fstream>
#include <cstdlib>

using namespace std;

// void settings(TH2D *h, TCanvas *c1);
void settingsf(TH2I *h, TCanvas *c1);
// void settings1d(TH1I *h, TCanvas *c1);

void plot(){

// 	gStyle->SetPalette(1);
	gStyle->SetLegendTextSize(0.05);
	gStyle->SetLabelSize(0.05,"xy");
	gStyle->SetTitleSize(0.05,"xy");
	gStyle->SetTitleOffset(0.85,"x");
	gStyle->SetTitleOffset(0.95,"y");
	gStyle->SetMarkerSize(2.0);
	gStyle->SetLabelOffset(0.005,"z");

	TFile *f = TFile::Open("xy1pos_1000mT.root");

	TCanvas *c1;
	c1 = new TCanvas("c1","c1",800,720);
	TH2I *h2QE;

	h2QE = (TH2I*)f->Get("xy1pos_x0_y0_ch0");
// 	gStyle->SetPaintTextFormat("2.0f");
	settingsf(h2QE, c1);
	h2QE->GetXaxis()->SetTitle("x [mm]");
	h2QE->GetYaxis()->SetTitle("y [mm]");
	h2QE->GetZaxis()->SetTitle("counts");
// 	h2QE->GetZaxis()->SetRangeUser(0,25);
	h2QE->Draw("colz");
	c1->SaveAs("bfield_1000mT.root");
	c1->SaveAs("bfield_1000mT.png");
	c1->SaveAs("bfield_1000mT.pdf");
}

void settingsf(TH2I *h, TCanvas *c1){

	c1->cd();
	c1->SetRightMargin(0.15f);
	c1->SetLeftMargin(0.105f);
	c1->SetTopMargin(0.05f);
	c1->SetBottomMargin(0.105f);
	c1->Modified();
	c1->Update();
	h->Draw("colz");
	h->GetXaxis()->SetTitleSize(0.05f);
	h->GetXaxis()->SetLabelSize(0.05f);
// 	h->GetXaxis()->SetRangeUser(0.5,8.5);
	h->GetYaxis()->SetTitleSize(0.05f);
	h->GetYaxis()->SetLabelSize(0.05f);
	h->GetYaxis()->SetTitleOffset(1.05);
// 	h->GetYaxis()->SetRangeUser(0.5,8.5);
	h->GetZaxis()->SetTitleSize(0.05f);
	h->GetZaxis()->SetLabelSize(0.05f);
// 	h->GetZaxis()->SetLabelOffset(0.005);
	h->GetZaxis()->SetTitleOffset(1);
	h->SetContour(50);
	h->GetZaxis()->SetMaxDigits(3);
// 	h->SetMarkerSize(2.0);
	h->SetStats(false);
	TPaletteAxis *palette = (TPaletteAxis*)h->FindObject("palette");
	if(palette != NULL){
	palette->SetX1NDC(0.855);
	palette->SetX2NDC(0.905);
	palette->SetY1NDC(0.105);
	palette->SetY2NDC(0.95);
	}
	c1->Modified();
	h->SetTitle("");
	c1->Modified();
	c1->Update();
}







